Extremes of the internal energy of the Potts model on cubic graphs

We prove tight upper and lower bounds on the internal energy per particle (expected number of monochromatic edges per vertex) in the anti-ferromagnetic Potts model on cubic graphs at every temperature and for all $q \ge 2$. This immediately implies corresponding tight bounds on the anti-ferromagnetic Potts partition function. Taking the zero-temperature limit gives new results in extremal combinatorics: the number of $q$-colorings of a $3$-regular graph, for any $q \ge 2$, is maximized by a union of $K_{3,3}$'s. This proves the $d=3$ case of a conjecture of Galvin and Tetali.

==> anc/PottsD3A3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Define a generator for all possible local views in cubic graphs,\n",
    "# represented as a pair of lists. The first list comprises the colors \n",
    "# of the boundary: external neighbors of each u in N(v). The second \n",
    "# list comprises the edges inside N(v) = [1, 2, 3]\n",
    "import itertools as its\n",
    "from sage.combinat.permutation import Permutations_mset\n",
    "\n",
    "# helper functions to manupulate colorings of the boundary\n",
    "def color_Nus(Nu_sizes, tc):\n",
    "    indices, _ = reduce(lambda (a, s), l: (a + [range(s, s+l)], s+l), Nu_sizes, ([], 0))\n",
    "    return tuple(map(lambda Nu: map(lambda i: tc[i], Nu), indices))\n",
    "def tc_hash(tc):\n",
    "    s = int(len(tc)-1).bit_length()\n",
    "    return sum(map(lambda (i, c): c<<(i*s), zip(its.count(0), tc)))\n",
    "def permute_cNu(cNu, g_perm, c_perm):\n",
    "    return map(lambda Nu: map(c_perm, Nu), [cNu[g_perm(i)] for i in range(len(cNu))])\n",
    "is_minimal = lambda cNu: all(map(is_sorted, cNu))\n",
    "is_sorted = lambda l: all(l[i] <= l[i+1] for i in xrange(len(l)-1))\n",
    "\n",
    "def gen_LVs():\n",
    "    # Iterate over possible graphs on N(v): empty, an edge, two edges, and a triangle \n",
    "    all_Nv_edges = [[], [[1,2]], [[1,2],[2,3]], [[1,2],[1,3],[2,3]]]\n",
    "    all_Nus      = [[[4,5],[6,7],[8,9]], [[4],[5],[6,7]], [[4],[],[5]], [[],[],[]]]\n",
    "    # Symmetry groups for the possible graphs (with zero-based indexing)\n",
    "    all_sym_gps  = map(PermutationGroup, [[(0,1),(1,2)], [(0,1)], [(0,2)], [(0,1),(1,2)]])\n",
    "    \n",
    "    for Nv_edges, Nus, Nv_sym_gp in its.izip(all_Nv_edges, all_Nus, all_sym_gps):\n",
    "        Nu_sizes = map(len, Nus)\n",
    "      \n",
    "        # There are 6 - 2*len(Nv_edges) vertices on the boundary to color\n",
    "        for parts in Partitions(6 - 2*len(Nv_edges)):\n",
    "\n",
    "            color_set = range(1, 1+len(parts))\n",
    "            color_freqs = zip(color_set, parts)\n",
    "            color_multiset = reduce(lambda a, t: a + [t[0]]*t[1], color_freqs, [])\n",
    "\n",
    "            # Create the symmetry group for the colors\n",
    "            def accum_gens(a, kg):\n",
    "                colors = [f[0] for f in kg[1]]\n",
    "                # Tuples representing generators for symmetric group on these colors\n",
    "                new_gens = [tuple(colors[0:2]), tuple(colors)] if len(colors) > 1 else []\n",
    "                return a + new_gens\n",
    "            gens = reduce(accum_gens, its.groupby(color_freqs, lambda t: t[1]), [])\n",
    "            color_gp = PermutationGroup(gens, domain=color_set)\n",
    "\n",
    "            # Iterate through the isomorphic colorings\n",
    "            found_tcs = set()\n",
    "            for coloring in Permutations_mset(color_multiset):\n",
    "                tc = tuple(coloring)\n",
    "                cNu = color_Nus(Nu_sizes, tc)\n",
    "                if not is_minimal(cNu):\n",
    "                    continue # we only need 'minimal' colorings\n",
    "                if tc_hash(tc) not in found_tcs:\n",
    "                # When a new coloring is found, yield an LV and store\n",
    "                # all isomorphic colorings to check against in future\n",
    "                    yield [list(cNu), Nv_edges] \n",
    "                    for g_perm, c_perm in its.product(Nv_sym_gp, color_gp):\n",
    "                        iso_cNu = map(sorted, permute_cNu(cNu, g_perm, c_perm))\n",
    "                        found_tcs.add(tc_hash(flatten(iso_cNu)))\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Name variables for the partition functions\n",
    "q, r, s, t, varDelta = var('q, r, s, t, varDelta')\n",
    "lam = var('lam', latex_name='\\lam')\n",
    "b = var ('b', latex_name='\\beta')\n",
    "\n",
    "# Partition functions and internal energy per particle for K33 and K4\n",
    "ZK33(q, b) = q*(exp(-3*b)+q-1)^3+3*q*(q-1)*(exp(-2*b)+exp(-b)+q-2)^3 + \\\n",
    "              q*(q-1)*(q-2)*(3*exp(-b)+q-3)^3\n",
    "UK33(q, b) = -ZK33(q, b).derivative(b)/ZK33(q, b)/6\n",
    "\n",
    "ZK4(q, b) = q*exp(-6*b) + 4*q*(q-1)*exp(-3*b) + 3*q*(q-1)*exp(-2*b) + \\\n",
    "             6*q*(q-1)*(q-2)*exp(-b) + q*(q-1)*(q-2)*(q-3)\n",
    "UK4(q, b) = -ZK4(q, b).derivative(b)/ZK4(q, b)/4\n",
    "\n",
    "# Put all the local views in a list\n",
    "LVs = list(gen_LVs())\n",
    "\n",
    "# Give names to LVs that occur in the optimizing graphs\n",
    "C1 = [[[1, 1], [1, 1], [1, 1]], []]\n",
    "C2 = [[[1, 2], [1, 2], [1, 2]], []]\n",
    "K4 = [[[], [], []], [[1, 2], [1, 3], [2, 3]]]\n",
    "\n",
    "# Helper functions for lists\n",
    "first = lambda l: l[0]\n",
    "rest = lambda l: l[1:]\n",
    "\n",
    "# constQ returns true for a list which is empty, a singleton, \n",
    "# or consists of repetitions of one value\n",
    "def constQ(l):\n",
    "    if len(l) <= 1: return true\n",
    "    else: return l[0] == l[1] and constQ(rest(l))\n",
    "    \n",
    "# nonNegativeListQ returns true for nonempty lists of nonnegative numbers\n",
    "def nonNegativeListQ(l):\n",
    "    return (len(l) > 0 and \n",
    "            reduce(lambda x,y: x and y, map(lambda c: c >= 0,l),True))\n",
    "\n",
    "# Find the largest color used in a local view\n",
    "def findqC(C):\n",
    "    cols = flatten(C[0])\n",
    "    if cols == []: return 0\n",
    "    else: return max(cols)\n",
    "\n",
    "# Count the monochromatic edges in local view C with local coloring chi\n",
    "# There are three terms, monochromatic edges incident to v, those from\n",
    "# u in N(v) to an external neighbor, and those inside N(v)\n",
    "def mChi(C, chi):\n",
    "    cv = first(chi)\n",
    "    cN = rest(chi)\n",
    "    return (cN.count(cv) + \n",
    "            sum(map(lambda j: C[0][j].count(cN[j]), range(0,3))) + \n",
    "            map(lambda l: constQ([cN[j-1] for j in l]), C[1]).count(true))\n",
    "\n",
    "# Count the monochromatic edges incident to v\n",
    "def mvChi(C, chi):\n",
    "    cv = first(chi)\n",
    "    cN = rest(chi)\n",
    "    return cN.count(cv)\n",
    "\n",
    "# Sum the number the monochromatic edges incident to u in N(v)\n",
    "# In fact this simply counts all monochromatic edges in the local view, \n",
    "# and double counts any inside N(v)\n",
    "def mNChi(C, chi):\n",
    "    cv = first(chi)\n",
    "    cN = rest(chi)\n",
    "    return (mChi(C,chi) + \n",
    "            map(lambda l: constQ([cN[j-1] for j in l]), C[1]).count(true))\n",
    "\n",
    "# validChi returns True if chi uses an initial seqment of {qC+1,...,q}\n",
    "def validChi(chi, qC):\n",
    "    return (Set(chi).intersection(Set(range(qC+1,max(chi)+1))) == \n",
    "            Set(range(qC+1,max(chi)+1)))\n",
    "\n",
    "# zChi returns the total weight of (a class of) local colourings\n",
    "# divide by Z to obtain the probability\n",
    "def zChi(C, q, b, chi):\n",
    "    qC = findqC(C)\n",
    "    if validChi(chi, qC):\n",
    "        return binomial(q-qC, max(max(chi)-qC, 0))*exp(-b*mChi(C, chi))\n",
    "    else:\n",
    "        return 0\n",
    "\n",
    "# Partition function for a local view\n",
    "def Z(C, q, b):\n",
    "    chis = Tuples(range(1, findqC(C)+5),4).list()\n",
    "    return sum(zChi(C, q, b, chi) for chi in chis)\n",
    "\n",
    "# Internal energy per particle from the perspective of v\n",
    "def Uv(C, q, b):\n",
    "    chis = Tuples(range(1, findqC(C)+5),4).list()\n",
    "    return 1/2/Z(C, q, b)*sum(mvChi(C, chi)*zChi(C, q, b, chi) for chi in chis)\n",
    "\n",
    "# Internal energy per particle from the perspective of N(v)\n",
    "def UN(C, q, b):\n",
    "    chis = Tuples(range(1, findqC(C)+5),4).list()\n",
    "    return 1/6/Z(C, q, b)*sum(mNChi(C, chi)*zChi(C, q, b, chi) for chi in chis)\n",
    "\n",
    "# We solve DualConstraint == 0 on C1 (or C2) to obtain Delta\n",
    "# Note the change of notation to lam = e^(-b)\n",
    "def DualConstraint(C, q, lam, varDelta):\n",
    "    b = -log(lam)\n",
    "    return Uv(C, q, b) + varDelta*(UN(C, q, b) - Uv(C, q, b)) - UK33(q, b)\n",
    "\n",
    "Delta(q,lam) = solve(DualConstraint(C1, q, lam, varDelta) == 0, \\\n",
    "                     varDelta)[0].rhs()\n",
    "\n",
    "# Slack in the dual constraint\n",
    "def Slack(C, q, lam):\n",
    "    b = -log(lam)\n",
    "    return Uv(C, q, b) + Delta(q, lam)*(UN(C, q, b) - Uv(C, q, b)) - UK33(q, b)\n",
    "\n",
    "# Scaling and reparametrisation of the slack to make observations easier\n",
    "def ScaledSlack(C, r, t):\n",
    "    q = r+3\n",
    "    lam = 1/(1+t)\n",
    "    b = log(1+t)\n",
    "    ans = (ZK33(q, b)*Z(C, q, b)*4*(1+t)^17*(3+3*t+t^2+r*(1+t)^2)^2\n",
    "           /(3+r)/t^2*Slack(C, q, lam)).simplify_log()\n",
    "    if ans == 0: return ans # sage can't factor '0'\n",
    "    else: return ans.factor() \n",
    "\n",
    "# Subtract Uv for C from Uv for K4    \n",
    "def UvComparison(C, q, b):\n",
    "    return UK4(q,b) - Uv(C,q,b)\n",
    "\n",
    "# Scaling and reparametrisation of the difference to make observations easier\n",
    "def ScaledUvComparison(C, s, t):\n",
    "    q = s+max(3, findqC(C))\n",
    "    b = log(1+t)\n",
    "    ans = (ZK4(q, b)*Z(C, q, b)*2*(1+t)^14/t^2* \\\n",
    "           UvComparison(C, q, b)).simplify_log()\n",
    "    if ans == 0: return ans # sage can't factor '0'\n",
    "    else: return ans.factor() \n",
    "\n",
    "# Row of useful observations for a local view\n",
    "def ObsRow(C):\n",
    "    b = -log(lam)\n",
    "    print('Computing ObsRow for local view %s' % C)\n",
    "    return [C, simplify(Z(C, q, b)), simplify(2*Z(C, q, b)*Uv(C, q, b)), \n",
    "            simplify(6*Z(C, q, b)*UN(C, q, b)), ScaledSlack(C, r, t), \n",
    "            ScaledSlack(C,-1,t) if findqC(C) <= 2 else false,\n",
    "            ScaledUvComparison(C, s, t), \n",
    "            ScaledUvComparison(C, -1, t) if findqC(C) <= 2 else false]\n",
    "\n",
    "# Function to check the required observations, should all print 'True'\n",
    "def RequiredObservations(C):\n",
    "    ss0 = '  ScaledSlack is zero...                                    %s'\n",
    "    ss1 = '  ScaledSlack has nonnegative coefficients...               %s'\n",
    "    ss2 = '  ScaledSlack at q=2 has nonnegative coefficients...        %s'\n",
    "    dv0 = '  ScaledUvComparison is zero...                             %s'\n",
    "    dv1 = '  ScaledUvComparison has nonnegative coefficients...        %s'\n",
    "    dv2 = '  ScaledUvComparison at q=2 has nonnegative coefficients... %s'\n",
    "    \n",
    "    print('Testing local view %s' % C)\n",
    "    \n",
    "    qC = findqC(C)\n",
    "    ss = ScaledSlack(C, r, t)\n",
    "    if C == C1 or C == C2:\n",
    "        print(ss0 % ss.is_zero())\n",
    "    else:\n",
    "        print(ss1 % nonNegativeListQ(ss.polynomial(QQ).coefficients()))\n",
    "        if qC <= 2:\n",
    "            print(ss2 % nonNegativeListQ(ss(r=-1).polynomial(QQ).coefficients()))\n",
    "    \n",
    "    dv = ScaledUvComparison(C, s, t)\n",
    "    if C == K4:\n",
    "        print(dv0 % dv.is_zero())\n",
    "    else:\n",
    "        print(dv1 % nonNegativeListQ(dv.polynomial(QQ).coefficients()))\n",
    "        if qC <= 2:\n",
    "            print(dv2 % nonNegativeListQ(dv(s=-1).polynomial(QQ).coefficients()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Check the required observations\n",
    "map(RequiredObservations, LVs);\n",
    "print('Done')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Generate the observation table\n",
    "ObsTable = map(ObsRow, LVs)\n",
    "save(ObsTable, os.path.join(os.getcwd(), 'ObsTable'))\n",
    "save(LVs, os.path.join(os.getcwd(), 'LVs'))\n",
    "print('Done')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

